Code Less to Code More: Streamlining Language Server Protocol and Type System Development for Language Families

Developing editing support for $L$ languages in $E$ editors is complex and time-consuming. Some languages do not provide dedicated editors, while others offer a single native editor. The $\textit{language server protocol}$ (LSP) reduces the language-editor combinations $L \times E$ to $L + E$, where a single language server communicates with editors via LSP plugins. However, overlapping implementations of linguistic components remain an issue. Existing language workbenches struggle with modularity, reusability, and leveraging type systems for language server generation. In this work, we propose: (i) Typelang, a family of domain-specific languages for modular, composable, and reusable type system implementation, (ii) a modular language server generation process, producing servers for languages built in a modular workbench, (iii) the variant-oriented programming paradigm and a cross-artifact coordination layer to manage interdependent software variants, and (iv) an LSP plugin generator, reducing $E$ to $1$ by automating plugin creation for multiple editors. To simplify editing support for language families, each language artifact integrates its own Typelang variant, used to generate language servers. This reduces combinations to $T \times 1$, where $T = L$ represents the number of type systems. Further reuse of language artifacts across languages lowers this to $N \times 1$, where $N << T$, representing unique type systems. We implement Typelang in Neverlang, generating language servers for each artifact and LSP plugins for three editors. Empirical evaluation shows a 93.48% reduction in characters needed for type system implementation and 100% automation of LSP plugin generation, significantly lowering effort for editing support in language families, especially when artifacts are reused.

==> code/java/SimpleLangWorkspaceHandler.java <==
public class SimpleLangWorkspaceHandler 
  extends WorkspaceHandler {

  public SimpleLangWorkspaceHandler(Workspace workspace) {
    super(
      workspace, 
      new DefaultIncrementalCompilationHelper());
  }

  public SourceSet getSourceSet(Path rootDir) {
    return new DefaultSourceSet.Builder(".sl")
                               .buildFromRootDir(rootDir);
  }

  public Language language() {
    return new SimpleLang(new SimpleLangModule());
  }

  public Stream<Role> lspRoles() {
    return Stream.of(new LayeredRole(List.of(
        new Role("check_infer", Role.Flags.MANUAL))));
  }

  public Class<? extends AbstractCompilationHelper<?, ?>> 
    compilationHelper() {
    return CompilationHelper.class;
  }

  public List<Priority> priorities() {
    return List.of(new Sources(), 
                   new File(), 
                   new Function());
  }

}


==> code/java/SymbolTableEntry.java <==
public interface SymbolTableEntry extends Indexable {
  EntryKind entryKind();
  EntryType entryType();
  EntryDetails details();

  default Location location() {
    return entryType().token().location();
  }

  default <T extends Type> T type() {
    return (T)refType().get();
  }

  default AtomicReference<Type> refType() {
    return entryType().refType();
  }

  default boolean isAssignableFrom(
      SymbolTableEntry ste, Variance variance) {
    return type().isAssignableFrom(ste.type(), variance);
  }
}



==> code/java/TypeFunction.java <==
package neverlang.core.defaults.types;

/* imports */

@TypeAnnotation(Type.FN)
public class TypeFunction extends AbstractTypeFunction {

  @Override
  @DocumentSymbol
  public SymbolKind documentSymbol(SymbolTableEntry entry) {
    return super.documentSymbol(entry);
  }

  @Override
  @SemanticToken({SemanticTokenTypes.Function,
                  SemanticTokenTypes.Operator})
  public String semanticToken(SymbolTableEntry entry) {
    return super.semanticToken(entry);
  }

  @Override
  @InlayHint
  public InlayHint inlayHint(SymbolTableEntry entry) {
    return super.inlayHint(entry);
  }

  /* semantic methods */
}


==> code/rust/add.rs <==
fn add<T: std::ops::Add<Output = T>>(a: T, b: T) -> T { a + b }


==> scripts/nlg-and-java-loc/count.py <==
import os
from typing import List


def countchar(path: str, ext: str) -> int:
    if os.path.isdir(path):
        return sum(countchar(os.path.join(path, f), ext) for f in os.listdir(path))
    elif path.endswith(ext):
        with open(path, "r") as f:
            return len(f.read())
    else:
        return 0


def countline(path: str, ext: str) -> int:
    if os.path.isdir(path):
        return sum(countline(os.path.join(path, f), ext) for f in os.listdir(path))
    elif path.endswith(ext):
        with open(path, "r") as f:
            return f.read().count("\n")
    else:
        return 0


PREFIX: str = "../../../../../master-thesis/neverlang-lsp/neverlang-lsp/"
PROJECTS: List[str] = [
    "neverlang-lsp-core/",
    "neverlang-lsp-defaults/",
    "neverlang-lsp-implementation/",
    "neverlang-lsp-visualizer/",
    "neverlang-typesystem/",
    "simplelang/",
    "simplelang-lsp/",
    "simplelang-typesystem/",
]
JAVA_FOLDER: str = "src/main/java/"
NEVERLANG_FOLDER: str = "src/main/neverlang/"

java_lines: int = 0
neverlang_lines: int = 0
java_chars: int = 0
neverlang_chars: int = 0

for project in PROJECTS:
    java_lines += countline(PREFIX + project + JAVA_FOLDER, ".java")
    neverlang_lines += countline(PREFIX + project + NEVERLANG_FOLDER, ".nl")
    java_chars += countchar(PREFIX + project + JAVA_FOLDER, ".java")
    neverlang_chars += countchar(PREFIX + project + NEVERLANG_FOLDER, ".nl")

print(f"Java lines: {java_lines}")
print(f"Neverlang lines: {neverlang_lines}")
print(f"Java chars: {java_chars}")
print(f"Neverlang chars: {neverlang_chars}")


==> scripts/plots/nvim.py <==
import matplotlib.pyplot as plt
import numpy as np

# Fixing random state for reproducibility
np.random.seed(19680801)

# Set latex font
plt.rc("text", usetex=True)
plt.rc("font", family="serif")

names1 = [
    "Implemented\n Template\n  Generator",
    "Template for\n Syntax\n Highlighting",
    "Template for\n Native LSP\n Client",
]
data1 = {
    "LoC": (110, 33, 20),
    "NoC": (3364, 626, 408),
}

colors = ["#07608e", "#fe8000"] # ["#0000fe", "#fe0000"]
alpha = 0.4

x = np.arange(len(names1)) * 1.2
width = 0.5
index = 0

fig, ax = plt.subplots(layout="constrained", figsize=(12, 5))

for attribute, measurement in data1.items():
    offset = width * index
    rects = ax.barh(
        x + offset,
        measurement,
        width,
        label=attribute,
        align="edge",
        color=colors[index],
        edgecolor=colors[index],
        alpha=alpha,
    )
    ax.bar_label(rects, padding=3, fontsize=20)
    index += 1

# Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel("Lines of code (LoC)")
# ax.set_title("NeoVim Support", fontsize=30)
ax.invert_yaxis()  # labels read top-to-bottom
ax.set_yticks(x + width, names1, rotation=22.5, ha="right", fontsize=20)
ax.legend(loc="upper right", ncols=3, fontsize=20)
# ax.set_ylim(0, 100)

# Remove top and right spines
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)

plt.savefig("nvim_plot.pdf", format="pdf")
# plt.show()

==> scripts/plots/typelang_loc.py <==
import matplotlib.pyplot as plt
import numpy as np

# Set latex font
plt.rc("text", usetex=True)
plt.rc("font", family="serif")

names1 = [
    "Stmt",
    "IfStmt",
    "AssignStmt",
    "FunDecl",
    "FunCall",
    "ArithExpr",
    "BoolType",
    "IntType",
    "StrType",
    "NlgModule",
    "NlgRole",
    "NlgNonTerminal",
    "NlgTerminal",
    "NlgActLabels",
]
data1 = {
    "Typelang": (7, 6, 7, 8, 7, 3, 2, 1, 1, 16, 4, 1, 1, 3),
    "Java": (31, 35, 64, 53, 42, 32, 8, 4, 4, 55, 22, 12, 12, 18),
}

colors = ["#0000fe", "#fe0000"]
alpha = 0.4

x = np.arange(len(names1)) * 1.2
width = 0.5
index = 0

fig, ax = plt.subplots(layout="constrained", figsize=(12, 5))

for attribute, measurement in data1.items():
    offset = width * index
    rects = ax.bar(
        x + offset,
        measurement,
        width,
        label=attribute,
        align="edge",
        color=colors[index],
        edgecolor=colors[index],
        alpha=alpha,
    )
    ax.bar_label(rects, padding=3, fontsize=20)
    index += 1

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel("Lines of code (LoC)", fontsize=20)
# ax.set_title("Comparison of LoC between Typelang and Java")
ax.set_xticks(x + width, names1, rotation=45, ha="right", fontsize=20)
ax.legend(loc="upper left", ncols=3, fontsize=20)
ax.set_ylim(0, 100)

# Remove top and right spines
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)

plt.savefig("typelang_loc.pdf", format="pdf")
# plt.show()


==> scripts/plots/typelang_noc.py <==
import matplotlib.pyplot as plt
import numpy as np

# Set latex font
plt.rc("text", usetex=True)
plt.rc("font", family="serif")

names1 = [
    "Stmt",
    "IfStmt",
    "AssignStmt",
    "FunDecl",
    "FunCall",
    "ArithExpr",
    "BoolType",
    "IntType",
    "StrType",
    "NlgModule",
    "NlgRole",
    "NlgNonTerminal",
    "NlgTerminal",
    "NlgActLabels",
]
data1 = {
    "Typelang": (46, 72, 141, 131, 220, 85, 40, 16, 19, 147, 52, 19, 16, 17),
    "Java": (
        1047,
        1062,
        2106,
        2010,
        1757,
        1261,
        402,
        197,
        200,
        1767,
        819,
        494,
        491,
        717,
    ),
}

colors = ["#0000fe", "#fe0000"]
alpha = 0.4

x = np.arange(len(names1)) * 1.2
width = 0.5
index = 0

fig, ax = plt.subplots(layout="constrained", figsize=(12, 5))

for attribute, measurement in data1.items():
    offset = width * index
    rects = ax.bar(
        x + offset,
        measurement,
        width,
        label=attribute,
        align="edge",
        color=colors[index],
        edgecolor=colors[index],
        alpha=alpha,
    )
    ax.bar_label(rects, padding=3, fontsize=20)
    index += 1

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel("Number of Characters (NoC)", fontsize=20)
# ax.set_title("Comparison of NoC between Typelang and Java")
ax.set_xticks(x + width, names1, rotation=45, ha="right", fontsize=20)
ax.legend(loc="upper left", ncols=3, fontsize=20)
ax.set_ylim(0, 3000)

# Remove top and right spines
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)

plt.savefig('typelang_noc.pdf', format='pdf')
# plt.show()


==> scripts/plots/vim.py <==
import matplotlib.pyplot as plt
import numpy as np

# Fixing random state for reproducibility
np.random.seed(19680801)

# Set latex font
plt.rc("text", usetex=True)
plt.rc("font", family="serif")

names1 = [
    "Implemented\n Template\n Generator",
    "Template for\n Syntax\n Highlighting",
    "Template for\n Coc LSP\n Client"
]
data1 = {
    "LoC": (110, 33, 23),
    "NoC": (3367, 626, 314),
}

colors = ["#07608e", "#fe8000"] # ["#0000fe", "#fe0000"]
alpha = 0.4

x = np.arange(len(names1)) * 1.2
width = 0.5
index = 0

fig, ax = plt.subplots(layout="constrained", figsize=(12, 5))

for attribute, measurement in data1.items():
    offset = width * index
    rects = ax.barh(
        x + offset,
        measurement,
        width,
        label=attribute,
        align="edge",
        color=colors[index],
        edgecolor=colors[index],
        alpha=alpha,
    )
    ax.bar_label(rects, padding=3, fontsize=20)
    index += 1

# Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel("Lines of code (LoC)")
# ax.set_title("Vim Support", fontsize=30)
ax.invert_yaxis()  # labels read top-to-bottom
ax.set_yticks(x + width, names1, rotation=22.5, ha="right", fontsize=20)
ax.legend(loc="lower right", ncols=3, fontsize=20)
# ax.set_ylim(0, 100)

# Remove top and right spines
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)

plt.savefig("vim_plot.pdf", format="pdf")
# plt.show()

==> scripts/plots/vscode.py <==
import matplotlib.pyplot as plt
import numpy as np

# Fixing random state for reproducibility
np.random.seed(19680801)

# Set latex font
plt.rc("text", usetex=True)
plt.rc("font", family="serif")

names1 = [
    "Implemented\n Template\n Generator",
    "Template for\n Syntax\n Highlighting",
    "Template for\n Native LSP\n Client",
    "Glue files",
]
data1 = {
    "LoC": (160, 119, 140, 439),
    "NoC": (5540, 1383, 2700, 10038),
}

colors = ["#07608e", "#fe8000"] # ["#0000fe", "#fe0000"]
alpha = 0.4

x = np.arange(len(names1)) * 1.2
width = 0.5
index = 0

fig, ax = plt.subplots(layout="constrained", figsize=(12, 5))

for attribute, measurement in data1.items():
    offset = width * index
    rects = ax.barh(
        x + offset,
        measurement,
        width,
        label=attribute,
        align="edge",
        color=colors[index],
        edgecolor=colors[index],
        alpha=alpha,
    )
    ax.bar_label(rects, padding=3, fontsize=20)
    index += 1

# Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel("Lines of code (LoC)")
# ax.set_title("VSCode Support", fontsize=30)
ax.invert_yaxis()  # labels read top-to-bottom
ax.set_yticks(x + width, names1, rotation=22.5, ha="right", fontsize=20)
ax.legend(loc="upper right", ncols=3, fontsize=20)
# ax.set_ylim(0, 100)

# Remove top and right spines
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)

plt.savefig("vscode_plot.pdf", format="pdf")
# plt.show()


==> scripts/second-submission/expressions/expressions-featureboxes/add/AddDoubleType.java <==
package neverlang.commons.expressions.lspdap.add;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.ADD_DOUBLE)
public class AddDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/add/AddFloatType.java <==
package neverlang.commons.expressions.lspdap.add;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.ADD_FLOAT)
public class AddFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/add/AddIntType.java <==
package neverlang.commons.expressions.lspdap.add;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.ADD_INT)
public class AddIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/add/AddLongType.java <==
package neverlang.commons.expressions.lspdap.add;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.ADD_LONG)
public class AddLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/add/AddStringType.java <==
package neverlang.commons.expressions.lspdap.add;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.ADD_STRING)
public class AddStringType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.STRING),
            TypePrimitive.of(BaseTypeEnum.STRING),
            TypePrimitive.of(BaseTypeEnum.STRING)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/bool/and/AndBoolType.java <==
package neverlang.commons.expressions.lspdap.bool.and;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.AND)
public class AndBoolType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "&&",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/bool/or/OrBoolType.java <==
package neverlang.commons.expressions.lspdap.bool.or;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.OR)
public class OrBoolType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "||",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/div/DivDoubleType.java <==
package neverlang.commons.expressions.lspdap.div;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.DIV_DOUBLE)
public class DivDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "/",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/div/DivFloatType.java <==
package neverlang.commons.expressions.lspdap.div;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.DIV_FLOAT)
public class DivFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "/",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/div/DivIntType.java <==
package neverlang.commons.expressions.lspdap.div;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.DIV_INT)
public class DivIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "/",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/div/DivLongType.java <==
package neverlang.commons.expressions.lspdap.div;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.DIV_LONG)
public class DivLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "/",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/mul/MulDoubleType.java <==
package neverlang.commons.expressions.lspdap.mul;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.MUL_DOUBLE)
public class MulDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "*",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/mul/MulFloatType.java <==
package neverlang.commons.expressions.lspdap.mul;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.MUL_FLOAT)
public class MulFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "*",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/mul/MulIntType.java <==
package neverlang.commons.expressions.lspdap.mul;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.MUL_INT)
public class MulIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "*",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/mul/MulLongType.java <==
package neverlang.commons.expressions.lspdap.mul;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.MUL_LONG)
public class MulLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "*",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/eq/EqBoolType.java <==
package neverlang.commons.expressions.lspdap.rel.eq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.EQ_BOOLEAN)
public class EqBoolType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "==",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/eq/EqCharType.java <==
package neverlang.commons.expressions.lspdap.rel.eq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.EQ_CHAR)
public class EqCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "==",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/eq/EqDoubleType.java <==
package neverlang.commons.expressions.lspdap.rel.eq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.EQ_DOUBLE)
public class EqDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "==",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/eq/EqFloatType.java <==
package neverlang.commons.expressions.lspdap.rel.eq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.EQ_FLOAT)
public class EqFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "==",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/eq/EqIntType.java <==
package neverlang.commons.expressions.lspdap.rel.eq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.EQ_INT)
public class EqIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "==",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/eq/EqLongType.java <==
package neverlang.commons.expressions.lspdap.rel.eq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.EQ_LONG)
public class EqLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "==",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/eq/EqStringType.java <==
package neverlang.commons.expressions.lspdap.rel.eq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.EQ_STRING)
public class EqStringType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "==",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.STRING),
            TypePrimitive.of(BaseTypeEnum.STRING),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gt/GtCharType.java <==
package neverlang.commons.expressions.lspdap.rel.gt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GT_CHAR)
public class GtCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gt/GtDoubleType.java <==
package neverlang.commons.expressions.lspdap.rel.gt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GT_DOUBLE)
public class GtDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gt/GtFloatType.java <==
package neverlang.commons.expressions.lspdap.rel.gt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GT_FLOAT)
public class GtFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gt/GtIntType.java <==
package neverlang.commons.expressions.lspdap.rel.gt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GT_INT)
public class GtIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gt/GtLongType.java <==
package neverlang.commons.expressions.lspdap.rel.gt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GT_LONG)
public class GtLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gteq/GteqCharType.java <==
package neverlang.commons.expressions.lspdap.rel.gteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GTEQ_CHAR)
public class GteqCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gteq/GteqDoubleType.java <==
package neverlang.commons.expressions.lspdap.rel.gteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GTEQ_DOUBLE)
public class GteqDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gteq/GteqFloatType.java <==
package neverlang.commons.expressions.lspdap.rel.gteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GTEQ_FLOAT)
public class GteqFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gteq/GteqIntType.java <==
package neverlang.commons.expressions.lspdap.rel.gteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GTEQ_INT)
public class GteqIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/gteq/GteqLongType.java <==
package neverlang.commons.expressions.lspdap.rel.gteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.GTEQ_LONG)
public class GteqLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        ">=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lt/LtCharType.java <==
package neverlang.commons.expressions.lspdap.rel.lt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LT_CHAR)
public class LtCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lt/LtDoubleType.java <==
package neverlang.commons.expressions.lspdap.rel.lt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LT_DOUBLE)
public class LtDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lt/LtFloatType.java <==
package neverlang.commons.expressions.lspdap.rel.lt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LT_FLOAT)
public class LtFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lt/LtIntType.java <==
package neverlang.commons.expressions.lspdap.rel.lt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LT_INT)
public class LtIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lt/LtLongType.java <==
package neverlang.commons.expressions.lspdap.rel.lt;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LT_LONG)
public class LtLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lteq/LteqCharType.java <==
package neverlang.commons.expressions.lspdap.rel.lteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LTEQ_CHAR)
public class LteqCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lteq/LteqDoubleType.java <==
package neverlang.commons.expressions.lspdap.rel.lteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LTEQ_DOUBLE)
public class LteqDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lteq/LteqFloatType.java <==
package neverlang.commons.expressions.lspdap.rel.lteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LTEQ_FLOAT)
public class LteqFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lteq/LteqIntType.java <==
package neverlang.commons.expressions.lspdap.rel.lteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LTEQ_INT)
public class LteqIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/lteq/LteqLongType.java <==
package neverlang.commons.expressions.lspdap.rel.lteq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LTEQ_LONG)
public class LteqLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "<=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/neq/NeqBoolType.java <==
package neverlang.commons.expressions.lspdap.rel.neq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.NEQ_BOOLEAN)
public class NeqBoolType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "!=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/neq/NeqCharType.java <==
package neverlang.commons.expressions.lspdap.rel.neq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.NEQ_CHAR)
public class NeqCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "!=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.CHAR),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/neq/NeqDoubleType.java <==
package neverlang.commons.expressions.lspdap.rel.neq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.NEQ_DOUBLE)
public class NeqDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "!=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/neq/NeqFloatType.java <==
package neverlang.commons.expressions.lspdap.rel.neq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.NEQ_FLOAT)
public class NeqFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "!=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/neq/NeqIntType.java <==
package neverlang.commons.expressions.lspdap.rel.neq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.NEQ_INT)
public class NeqIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "!=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/neq/NeqLongType.java <==
package neverlang.commons.expressions.lspdap.rel.neq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.NEQ_LONG)
public class NeqLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "!=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/rel/neq/NeqStringType.java <==
package neverlang.commons.expressions.lspdap.rel.neq;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.NEQ_STRING)
public class NeqStringType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "!=",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.STRING),
            TypePrimitive.of(BaseTypeEnum.STRING),
            TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/sub/SubDoubleType.java <==
package neverlang.commons.expressions.lspdap.sub;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.SUB_DOUBLE)
public class SubDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE),
            TypePrimitive.of(BaseTypeEnum.DOUBLE)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/sub/SubFloatType.java <==
package neverlang.commons.expressions.lspdap.sub;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.SUB_FLOAT)
public class SubFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT),
            TypePrimitive.of(BaseTypeEnum.FLOAT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/sub/SubIntType.java <==
package neverlang.commons.expressions.lspdap.sub;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.SUB_INT)
public class SubIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT),
            TypePrimitive.of(BaseTypeEnum.INT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/sub/SubLongType.java <==
package neverlang.commons.expressions.lspdap.sub;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.SUB_LONG)
public class SubLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG),
            TypePrimitive.of(BaseTypeEnum.LONG)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryMinusCharType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_MINUS_CHAR)
public class UnaryMinusCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.CHAR), TypePrimitive.of(BaseTypeEnum.CHAR)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryMinusDoubleType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_MINUS_DOUBLE)
public class UnaryMinusDoubleType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.DOUBLE), TypePrimitive.of(BaseTypeEnum.DOUBLE)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryMinusFloatType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_MINUS_FLOAT)
public class UnaryMinusFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.FLOAT), TypePrimitive.of(BaseTypeEnum.FLOAT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryMinusIntType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_MINUS_INT)
public class UnaryMinusIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.INT), TypePrimitive.of(BaseTypeEnum.INT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryMinusLongType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_MINUS_LONG)
public class UnaryMinusLongType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "-",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.LONG), TypePrimitive.of(BaseTypeEnum.LONG)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryNotBooleanType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_NOT_BOOLEAN)
public class UnaryNotBooleanType extends BaseType {
  @Override
  public BaseType.BaseTypeParams baseTypeParams() {
    return new BaseType.BaseTypeParams(
        EntryKind.DEFINE,
        "!",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.BOOLEAN), TypePrimitive.of(BaseTypeEnum.BOOLEAN)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryPlusCharType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_PLUS_CHAR)
public class UnaryPlusCharType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.CHAR), TypePrimitive.of(BaseTypeEnum.CHAR)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryPlusDoubleType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_PLUS_DOUBLE)
public class UnaryPlusDoubleType extends BaseType {
  @Override
  public BaseType.BaseTypeParams baseTypeParams() {
    return new BaseType.BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.DOUBLE), TypePrimitive.of(BaseTypeEnum.DOUBLE)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryPlusFloatType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_PLUS_FLOAT)
public class UnaryPlusFloatType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.FLOAT), TypePrimitive.of(BaseTypeEnum.FLOAT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryPlusIntType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_PLUS_INT)
public class UnaryPlusIntType extends BaseType {
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.INT), TypePrimitive.of(BaseTypeEnum.INT)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/expressions/expressions-featureboxes/unary/UnaryPlusLongType.java <==
package neverlang.commons.expressions.lspdap.unary;

import java.util.List;
import neverlang.core.lsp.defaults.typenv.OperatorEntry;
import neverlang.core.lsp.defaults.types.TypeFunction;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.UNARY_PLUS_LONG)
public class UnaryPlusLongType extends BaseType {
  @Override
  public BaseType.BaseTypeParams baseTypeParams() {
    return new BaseType.BaseTypeParams(
        EntryKind.DEFINE,
        "+",
        new TypeFunction(),
        List.of(TypePrimitive.of(BaseTypeEnum.LONG), TypePrimitive.of(BaseTypeEnum.LONG)),
        new OperatorEntry());
  }
}


==> scripts/second-submission/main.py <==
from utils import (
    nlg_extract_role,
    remove_extension,
    plot_list,
    files_on_a_dir,
    keep_only_file_name,
)
import os


PREFIX: str = "./"


def types():
    EXT = ".java"
    FEATURE_BOXES_TYPES: str = "types/types-featureboxes/"
    FEATURE_BOXES_EXPRESSIONS: str = "expressions/expressions-featureboxes/"

    files = files_on_a_dir(PREFIX + FEATURE_BOXES_TYPES, EXT) + files_on_a_dir(
        PREFIX + FEATURE_BOXES_EXPRESSIONS, EXT
    )
    map_file_name_lines_of_code = {}
    map_file_name_number_of_chars = {}
    for file in files:
        if file.endswith(EXT):
            with open(file, "r") as f:
                lines = f.read().splitlines()
                map_file_name_lines_of_code[remove_extension(file)] = len(lines)
                chars = "".join(lines)
                map_file_name_number_of_chars[remove_extension(file)] = len(chars)
    map_file_name_lines_of_code = dict(
        filter(lambda x: x[1] > 0, map_file_name_lines_of_code.items())
    )
    map_file_name_number_of_chars = dict(
        filter(lambda x: x[1] > 0, map_file_name_number_of_chars.items())
    )

    plot_list(
        list(map(lambda x: x[1], map_file_name_lines_of_code.items())),
        "Feature Boxes",
        "Lines of code (LoC)",
        list(map(lambda x: keep_only_file_name(x), map_file_name_lines_of_code.keys())),
        "java_feature_boxes_loc.pdf",
        color="#fe0000",
        number_in_vertical=False,
    )

    plot_list(
        list(map(lambda x: x[1], map_file_name_number_of_chars.items())),
        "Feature Boxes",
        "Number of characters (NoC)",
        list(
            map(lambda x: keep_only_file_name(x), map_file_name_number_of_chars.keys())
        ),
        "java_feature_boxes_noc.pdf",
        color="#fe0000",
    )

    # ==========================

    EXT = ".nl"
    NLG_ROLES_TYPES: str = "types/types-nl-lspdap/"
    NLG_ROLES_EXPRESSIONS: str = "expressions/expressions-nl-lspdap/"

    files = files_on_a_dir(PREFIX + NLG_ROLES_TYPES, EXT) + files_on_a_dir(
        PREFIX + NLG_ROLES_EXPRESSIONS, EXT
    )
    map_file_name_lines_of_code = {}
    map_file_name_number_of_chars = {}
    for file in files:
        if file.endswith(EXT):
            with open(file, "r") as f:
                chars = f.read()
                chars = nlg_extract_role(chars, "lsp-before")
                lines = chars.splitlines()
                map_file_name_lines_of_code[remove_extension(file)] = len(lines)
                chars = "".join(lines)
                map_file_name_number_of_chars[remove_extension(file)] = len(chars)
    map_file_name_lines_of_code = dict(
        filter(lambda x: x[1] > 0, map_file_name_lines_of_code.items())
    )
    map_file_name_number_of_chars = dict(
        filter(lambda x: x[1] > 0, map_file_name_number_of_chars.items())
    )

    plot_list(
        list(map(lambda x: x[1], map_file_name_lines_of_code.items())),
        "Typelang Semantics",
        "Lines of code (LoC)",
        list(map(lambda x: keep_only_file_name(x)[:-6]+"CheckInfer", map_file_name_lines_of_code.keys())),
        "nl_lsp_roles_loc.pdf",
        color="#0000fe",
        number_in_vertical=False,
        bottom_offset=0.2
    )
    plot_list(
        list(map(lambda x: x[1], map_file_name_number_of_chars.items())),
        "Typelang Semantics",
        "Number of characters (NoC)",
        list(
            map(lambda x: keep_only_file_name(x)[:-6]+"CheckInfer", map_file_name_number_of_chars.keys())
        ),
        "nl_lsp_roles_noc.pdf",
        color="#0000fe",
        number_in_vertical=False,
        bottom_offset=0.2
    )


types()


==> scripts/second-submission/mirrored.py <==
import matplotlib.pyplot as plt
import numpy as np

# # Generate some sample data
# np.random.seed(0)
# data1 = np.random.normal(loc=0, scale=1, size=1000)
# data2 = np.random.normal(loc=0, scale=1, size=1000)
#
# # Define bins
# bins = np.linspace(-4, 4, 40)
#
# # Create the histograms
# hist1, _ = np.histogram(data1, bins)
# hist2, _ = np.histogram(data2, bins)
#
# # Midpoints of bins
# bin_centers = 0.5 * (bins[1:] + bins[:-1])
#
# # Plot
# fig, ax = plt.subplots(figsize=(8, 6))
#
# ax.barh(bin_centers, hist1, height=0.2, color="blue", label="Group A")
# ax.barh(bin_centers, -hist2, height=0.2, color="orange", label="Group B")
#
# # Styling
# ax.set_xlabel("Count")
# ax.set_ylabel("Value")
# ax.set_title("Mirrored Histogram")
# ax.legend()
#
# # Add grid and invert x-axis for better readability
# ax.grid(True)
# plt.tight_layout()
# plt.show()

from utils import (
    nlg_extract_role,
    remove_extension,
    plot_list,
    files_on_a_dir,
    keep_only_file_name,
)
import os

PREFIX: str = "./"


def feature_boxes():
    EXT = ".java"
    FEATURE_BOXES_TYPES: str = "types/types-featureboxes/"
    FEATURE_BOXES_EXPRESSIONS: str = "expressions/expressions-featureboxes/"

    files = files_on_a_dir(PREFIX + FEATURE_BOXES_TYPES, EXT) + files_on_a_dir(
        PREFIX + FEATURE_BOXES_EXPRESSIONS, EXT
    )
    map_file_name_lines_of_code = {}
    map_file_name_number_of_chars = {}
    for file in files:
        if file.endswith(EXT):
            with open(file, "r") as f:
                lines = f.read().splitlines()
                map_file_name_lines_of_code[remove_extension(file)] = len(lines)
                chars = "".join(lines)
                map_file_name_number_of_chars[remove_extension(file)] = len(chars)
    map_file_name_lines_of_code = dict(
        filter(lambda x: x[1] > 0, map_file_name_lines_of_code.items())
    )
    map_file_name_number_of_chars = dict(
        filter(lambda x: x[1] > 0, map_file_name_number_of_chars.items())
    )

    # Sort filenames
    file_names = sorted(map_file_name_lines_of_code.keys())

    # Data
    loc = [map_file_name_lines_of_code[name] for name in file_names]
    chars = [map_file_name_number_of_chars[name] for name in file_names]
    y_pos = range(len(file_names))

    # Calculate max values
    max_loc = max(loc)
    max_chars = max(chars)

    scale_factor = max_loc / max_chars
    scaled_chars = [v * scale_factor for v in chars]

    # Plot
    fig, ax = plt.subplots(figsize=(12, len(file_names) * 0.4))
    ax.set_ylim(-1, len(file_names) + 1.5)
    # plt.subplots_adjust(top=0.95, bottom=0.05)

    # Plot LoC bars (blue)
    bars_loc = ax.barh(
        y_pos,
        loc,
        # color="blue",
        color="#7599b4",
        edgecolor="#7599b4",
        alpha=0.7,
        label="Lines of Code (LoC)",
    )

    # Plot scaled NoC bars (orange, mirrored)
    bars_chars = ax.barh(
        y_pos,
        scaled_chars,
        # color="orange",
        color="#f4b47f",
        edgecolor="#f4b47f",
        alpha=0.7,
        label="Number of Characters (NoC)",
        left=[-v for v in scaled_chars],
    )

    # Y-axis labels
    ax.set_yticks(y_pos)
    ax.set_yticklabels(list(map(lambda x: keep_only_file_name(x)[:-4], file_names)))

    # Draw vertical line in the middle
    ax.axvline(0, color="black", linewidth=0.8)

    # Set the xlim for both sides based on their respective max values
    ax.set_xlim(-max_loc * 1.1, max_loc * 1.1)

    # Ticks and labels
    ax.set_xticks([-max_loc, 0, max_loc])
    ax.set_xticklabels([str(max_chars), "0", str(max_loc)])

    # Add the number on each bar
    for bar in bars_loc:
        width = bar.get_width() + 0.2  # Adding a small offset for better visibility
        ax.text(
            width,
            bar.get_y() + bar.get_height() / 2,
            str(int(width)),
            va="center",
            ha="left",
            color="black",
            fontweight="bold",
        )

    for bar, original_value in zip(bars_chars, chars):
        width = bar.get_width() + 0.2  # Adding a small offset for better visibility
        ax.text(
            -width,
            bar.get_y() + bar.get_height() / 2,
            str(int(original_value)),
            va="center",
            ha="right",
            color="black",
            fontweight="bold",
        )

    # Labels
    ax.set_xlabel("Count")
    ax.set_title("Feature Boxes")
    ax.legend(loc="upper left")

    plt.tight_layout()
    plt.savefig("java_feature_boxes.pdf", format="pdf")
    # plt.show()
    plt.close()


def lsp_roles():
    EXT = ".nl"
    NLG_ROLES_TYPES: str = "types/types-nl-lspdap/"
    NLG_ROLES_EXPRESSIONS: str = "expressions/expressions-nl-lspdap/"

    files = files_on_a_dir(PREFIX + NLG_ROLES_TYPES, EXT) + files_on_a_dir(
        PREFIX + NLG_ROLES_EXPRESSIONS, EXT
    )
    map_file_name_lines_of_code = {}
    map_file_name_number_of_chars = {}
    for file in files:
        if file.endswith(EXT):
            with open(file, "r") as f:
                chars = f.read()
                chars = nlg_extract_role(chars, "lsp-before")
                lines = chars.splitlines()
                map_file_name_lines_of_code[remove_extension(file)] = len(lines)
                chars = "".join(lines)
                map_file_name_number_of_chars[remove_extension(file)] = len(chars)
    map_file_name_lines_of_code = dict(
        filter(lambda x: x[1] > 0, map_file_name_lines_of_code.items())
    )
    map_file_name_number_of_chars = dict(
        filter(lambda x: x[1] > 0, map_file_name_number_of_chars.items())
    )

    # Sort filenames
    file_names = sorted(map_file_name_lines_of_code.keys())

    # Data
    loc = [map_file_name_lines_of_code[name] for name in file_names]
    chars = [map_file_name_number_of_chars[name] for name in file_names]
    y_pos = range(len(file_names))

    # Calculate max values
    max_loc = max(loc)
    max_chars = max(chars)

    scale_factor = max_loc / max_chars
    scaled_chars = [v * scale_factor for v in chars]

    # Plot
    fig, ax = plt.subplots(figsize=(12, len(file_names) * 0.4))
    ax.set_ylim(-1, len(file_names) + 1.5)
    # plt.subplots_adjust(top=0.95, bottom=0.05)

    # Plot LoC bars (blue)
    bars_loc = ax.barh(
        y_pos,
        loc,
        # color="blue",
        color="#7599b4",
        edgecolor="#7599b4",
        alpha=0.7,
        label="Lines of Code (LoC)",
    )

    # Plot scaled NoC bars (orange, mirrored)
    bars_chars = ax.barh(
        y_pos,
        scaled_chars,
        # color="orange",
        color="#f4b47f",
        edgecolor="#f4b47f",
        alpha=0.7,
        label="Number of Characters (NoC)",
        left=[-v for v in scaled_chars],
    )

    # Y-axis labels
    ax.set_yticks(y_pos)
    ax.set_yticklabels(list(map(lambda x: keep_only_file_name(x)[:-6], file_names)))

    # Draw vertical line in the middle
    ax.axvline(0, color="black", linewidth=0.8)

    # Set the xlim for both sides based on their respective max values
    ax.set_xlim(-max_loc * 1.1, max_loc * 1.1)

    # Ticks and labels
    ax.set_xticks([-max_loc, 0, max_loc])
    ax.set_xticklabels([str(max_chars), "0", str(max_loc)])

    # Add the number on each bar
    for bar in bars_loc:
        width = bar.get_width() + 0.2  # Adding a small offset for better visibility
        ax.text(
            width,
            bar.get_y() + bar.get_height() / 2,
            str(int(width)),
            va="center",
            ha="left",
            color="black",
            fontweight="bold",
        )

    for bar, original_value in zip(bars_chars, chars):
        width = bar.get_width() + 0.2  # Adding a small offset for better visibility
        ax.text(
            -width,
            bar.get_y() + bar.get_height() / 2,
            str(int(original_value)),
            va="center",
            ha="right",
            color="black",
            fontweight="bold",
        )

    # Labels
    ax.set_xlabel("Count")
    ax.set_title("Typelang Semantics")
    ax.legend(loc="upper left")

    plt.tight_layout()
    plt.savefig("nl_lsp_roles.pdf", format="pdf")
    # plt.show()
    plt.close()


feature_boxes()
lsp_roles()


# # Sort filenames
# file_names = sorted(map_file_name_lines_of_code.keys())
#
# # Data
# loc = [map_file_name_lines_of_code[name] for name in file_names]
# chars = [map_file_name_number_of_chars[name] for name in file_names]
# y_pos = range(len(file_names))
#
# # Plot
# fig, ax = plt.subplots(figsize=(12, len(file_names) * 0.4))
#
# # Plot both as positive bars, but invert one axis later
# ax.barh(y_pos, loc, color="blue", label="Lines of Code")
# ax.barh(
#     y_pos,
#     chars,
#     color="orange",
#     label="Characters (mirrored)",
#     left=[-v for v in chars],
# )
#
# # Y-axis labels
# ax.set_yticks(y_pos)
# ax.set_yticklabels(file_names)
#
# # Draw vertical line in the middle
# ax.axvline(0, color="black", linewidth=0.8)
#
# # Ticks and labels
# max_val = max(max(loc), max(chars))
# ax.set_xlim(-max_val * 1.1, max_val * 1.1)
# ax.set_xticks([-max_val, -max_val // 2, 0, max_val // 2, max_val])
# ax.set_xticklabels(
#     [str(max_val), str(max_val // 2), "0", str(max_val // 2), str(max_val)]
# )
#
# # Labels
# ax.set_xlabel("Count")
# ax.set_title("Mirrored Histogram (All Positive Values)")
# ax.legend(loc="lower right")
#
# plt.tight_layout()
# plt.show()

# # Sort filenames
# file_names = sorted(map_file_name_lines_of_code.keys())
#
# # Data
# loc = [map_file_name_lines_of_code[name] for name in file_names]
# chars = [map_file_name_number_of_chars[name] for name in file_names]
# y_pos = range(len(file_names))
#
# # Calculate max values
# max_loc = max(loc)
# max_chars = max(chars)
#
# # Plot
# fig, ax = plt.subplots(figsize=(12, len(file_names) * 0.4))
#
# # Plot both as positive bars, with the characters mirrored to the left
# ax.barh(y_pos, loc, color="blue", label="Lines of Code")
# ax.barh(
#     y_pos,
#     chars,
#     color="orange",
#     label="Characters (mirrored)",
#     left=[-v for v in chars],
# )
#
# # Y-axis labels
# ax.set_yticks(y_pos)
# ax.set_yticklabels(file_names)
#
# # Draw vertical line in the middle
# ax.axvline(0, color="black", linewidth=0.8)
#
# # Set the xlim for both sides based on their respective max values
# ax.set_xlim(-max_chars * 1.1, max_loc * 1.1)
#
# # Ticks and labels
# # ax.set_xticks([-max_chars, -max_chars // 2, 0, max_loc // 2, max_loc])
# ax.set_xticks([-max_chars, 0, max_loc])
# ax.set_xticklabels(
#     [str(max_chars), "0", str(max_loc)]
# )
#
# # Labels
# ax.set_xlabel("Count")
# ax.set_title("Mirrored Histogram (Scaled Independently)")
# ax.legend(loc="upper left")
#
# plt.tight_layout()
# plt.show()


==> scripts/second-submission/types/types-featureboxes/BooleanType.java <==
package neverlang.commons.types.lspdap;

import it.unimi.di.adaptlab.debug.runtime.interfaces.SettableVariable;
import java.util.List;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.BOOLEAN)
public class BooleanType extends BaseType {
  final String TYPE_NAME = "boolean";
  private Boolean value;
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE, TYPE_NAME, TypePrimitive.of(BaseTypeEnum.BOOLEAN), List.of(), null);
  }
}


==> scripts/second-submission/types/types-featureboxes/CharType.java <==
package neverlang.commons.types.lspdap;

import it.unimi.di.adaptlab.debug.runtime.interfaces.SettableVariable;
import java.util.List;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.CHAR)
public class CharType extends BaseType {
  final String TYPE_NAME = "char";
  private Character value;
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE, TYPE_NAME, TypePrimitive.of(BaseTypeEnum.CHAR), List.of(), null);
  }
}


==> scripts/second-submission/types/types-featureboxes/DoubleType.java <==
package neverlang.commons.types.lspdap;

import it.unimi.di.adaptlab.debug.runtime.interfaces.SettableVariable;
import java.util.List;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.DOUBLE)
public class DoubleType extends BaseType {
  final String TYPE_NAME = "double";
  private Double value;
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE, TYPE_NAME, TypePrimitive.of(BaseTypeEnum.DOUBLE), List.of(), null);
  }
}


==> scripts/second-submission/types/types-featureboxes/FloatType.java <==
package neverlang.commons.types.lspdap;

import it.unimi.di.adaptlab.debug.runtime.interfaces.SettableVariable;
import java.util.List;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.FLOAT)
public class FloatType extends BaseType {
  final String TYPE_NAME = "float";
  private Float value;
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE, TYPE_NAME, TypePrimitive.of(BaseTypeEnum.FLOAT), List.of(), null);
  }
}


==> scripts/second-submission/types/types-featureboxes/IntegerType.java <==
package neverlang.commons.types.lspdap;

import it.unimi.di.adaptlab.debug.runtime.interfaces.SettableVariable;
import java.util.List;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.INT)
public class IntegerType extends BaseType implements SettableVariable<Integer> {
  final String TYPE_NAME = "int";
  private Integer value;
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE, TYPE_NAME, TypePrimitive.of(BaseTypeEnum.INT), List.of(), null);
  }
}


==> scripts/second-submission/types/types-featureboxes/LongType.java <==
package neverlang.commons.types.lspdap;

import it.unimi.di.adaptlab.debug.runtime.interfaces.SettableVariable;
import java.util.List;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.LONG)
public class LongType extends BaseType  {
  final String TYPE_NAME = "long";
  private Long value;
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE, TYPE_NAME, TypePrimitive.of(BaseTypeEnum.LONG), List.of(), null);
  }
}


==> scripts/second-submission/types/types-featureboxes/StringType.java <==
package neverlang.commons.types.lspdap;

import it.unimi.di.adaptlab.debug.runtime.interfaces.SettableVariable;
import java.util.List;
import neverlang.core.lsp.defaults.types.TypePrimitive;
import neverlang.core.typelang.annotations.BaseTypeAnnotation;
import neverlang.core.typelang.annotations.BaseTypeEnum;
import neverlang.core.typesystem.BaseType;
import neverlang.core.typesystem.symboltable.EntryKind;

@BaseTypeAnnotation(BaseTypeEnum.STRING)
public class StringType extends BaseType  {
  final String TYPE_NAME = "string";
  private String value;
  @Override
  public BaseTypeParams baseTypeParams() {
    return new BaseTypeParams(
        EntryKind.DEFINE, TYPE_NAME, TypePrimitive.of(BaseTypeEnum.STRING), List.of(), null);
  }
}


==> scripts/second-submission/utils.py <==
import os
import matplotlib.pyplot as plt
import numpy as np


def countchar(path: str, ext: str) -> int:
    if os.path.isdir(path):
        return sum(countchar(os.path.join(path, f), ext) for f in os.listdir(path))
    elif path.endswith(ext):
        with open(path, "r") as f:
            return len(f.read())
    else:
        return 0


def countline(path: str, ext: str) -> int:
    if os.path.isdir(path):
        return sum(countline(os.path.join(path, f), ext) for f in os.listdir(path))
    elif path.endswith(ext):
        with open(path, "r") as f:
            return f.read().count("\n")
    else:
        return 0


def files_on_a_dir(path: str, ext: str) -> list:
    files = []
    if os.path.isdir(path):
        for f in os.listdir(path):
            files += files_on_a_dir(os.path.join(path, f), ext)
    elif path.endswith(ext):
        files.append(path)
    return files


# module neverlang.commons.types.lspdap.StringLspDap {
#      imports {
#          neverlang.core.lsp.defaults.signatures.IdentifierSignature;
#          neverlang.core.typesystem.defaults.CompilationUnit;
#          neverlang.core.typesystem.symbols.Token;
#      }
#
#      reference syntax from neverlang.commons.types.StringSyntax
#
#      role(lsp-before) {
#          0 .{
#              // $0.type = StringType.of($0.text);
#              $0.type = $$CompilationUnit.typeInference(Token.of("string"), new IdentifierSignature());
#          }.
#      }
#
#      role(debug-eval) {
#         0 @{
#             String text = #0.text;
#             // Remove '"' characters
#             text = text.substring(1, text.length()-1);
#
#             $0.value = StringType.of(text);
#         }.
#      }
# }
def nlg_extract_role(s: str, role: str) -> str:
    """
    Extracts the content of a specific role from a string.
    :param s: The input string containing roles.
    :param role: The role to extract.
    :return: The content of the specified role.
    """
    start = s.find(f"role({role}) {{")
    end = s.find(f"role(", start + 1)
    if end == -1:
        end = len(s)
    return s[start:end].strip()


def remove_extension(filename: str) -> str:
    """
    Remove the file extension from a filename.
    :param filename: The filename with extension.
    :return: The filename without extension.
    """
    return os.path.splitext(filename)[0]


def keep_only_file_name(filename: str) -> str:
    """
    Keep only the file name without the path.
    :param filename: The full path of the file.
    :return: The file name without the path.
    """

    def is_there_extension(filename: str) -> bool:
        """
        Check if the filename has an extension.
        """
        return "." in filename and filename.rsplit(".", 1)[1] != filename

    if is_there_extension(filename):
        return filename.rsplit("/", 1)[1].rsplit(".", 1)[0]
    else:
        return filename.rsplit("/", 1)[1]


def plot_list(
    data: dict,
    title: str,
    ylabel: str,
    xticks: list,
    filename: str,
    color: str,
    label: str = "",
    alpha: float = 0.4,
    xmultiplier: int = 15,
    width: int = 8,
    number_in_vertical: bool = True,
    bottom_offset: int = 0.15,
):
    # Set latex font
    plt.rc("text", usetex=True)
    plt.rc("font", family="serif")

    x = np.arange(len(xticks)) * xmultiplier

    fig, ax = plt.subplots(figsize=(33, 17))
    fig.subplots_adjust(bottom=bottom_offset)

    if label == "":
        rects = ax.bar(
            x,
            data,
            width,
            color=color,
            edgecolor=color,
            alpha=alpha,
        )
    else:
        rects = ax.bar(
            x,
            data,
            width,
            label=label,
            color=color,
            edgecolor=color,
            alpha=alpha,
        )

    ax.set_title(title, fontsize=40)
    ax.set_ylabel(ylabel, fontsize=30)

    if number_in_vertical:
        ax.bar_label(rects, padding=3, fontsize=20, rotation=90)
    else:
        ax.bar_label(rects, padding=3, fontsize=20)

    ax.set_xticks(x, xticks, rotation=45, ha="right", fontsize=20)
    if label != "":
        ax.legend(loc="upper left", ncols=3, fontsize=20)
    max_value = max(data)
    ax.set_ylim(0, max_value + max_value * 0.1)

    # Remove top and right spines
    ax.spines["right"].set_visible(False)
    ax.spines["top"].set_visible(False)

    plt.savefig(filename, format="pdf")
    plt.close()

# https://stackoverflow.com/questions/38799469/flip-left-right-plotly-horizontal-histogram


==> scripts/template/NvimTemplateGenerator.java <==
package neverlang.lsp.clients.nvim;

import neverlang.lsp.clients.SyntaxElement;
import neverlang.lsp.clients.TemplateGenerator;
import neverlang.parser.symbols.Symbol;

import java.io.File;
import java.io.FileWriter;
import java.io.IOException;
import java.nio.charset.StandardCharsets;
import java.text.MessageFormat;
import java.util.List;
import java.util.Map;
import java.util.stream.Collectors;
import java.util.stream.Stream;

public class NvimTemplateGenerator implements TemplateGenerator {
    public String name; // language name
    public String ext;
    public String jarPath;
    public String unzipPath;

    private String unzipFolder;

    public NvimTemplateGenerator() {
    }

    @Override
    public TemplateGenerator accept(String name, String ext, String path, String unzipPath) {
        this.name = name;
        this.ext = ext;
        this.jarPath = path;
        this.unzipPath = unzipPath;
        createPathAndFolder();
        return this;
    }

    private void createPathAndFolder() {
        try {
            // Create a folder called NvimClient
            var unzipFolder = this.unzipPath + "/" + name.toLowerCase() + "-nvim-client-0.0.1";
            var unzipFolderCreate = new File(unzipFolder);
            if (!unzipFolderCreate.mkdir()) {
                throw new IOException("Failed to create folder");
            }
            this.unzipFolder = unzipFolder;
        } catch (IOException e) {
            e.printStackTrace();
        }
    }

    @Override
    public TemplateGenerator generateLSP() throws IOException {
        var lspFile = this.getClass().getClassLoader().getResourceAsStream("lsp.lua");
        var lspContent = new String(lspFile.readAllBytes(), StandardCharsets.UTF_8);
        var lspString = MessageFormat.format(lspContent, name, jarPath);

        var langFile = this.getClass().getClassLoader().getResourceAsStream("lang.vim");
        var langContent = new String(langFile.readAllBytes(), StandardCharsets.UTF_8);
        var langString = MessageFormat.format(langContent, ext, name);

        // Create two file with the content of lspString and langString
        var lspPath = unzipFolder + "/lsp.lua";
        var langPath = unzipFolder + "/" + this.name + ".vim";
        var lspFileWriter = new FileWriter(lspPath);
        var langFileWriter = new FileWriter(langPath);
        lspFileWriter.write(lspString);
        langFileWriter.write(langString);
        lspFileWriter.close();
        langFileWriter.close();

        return this;
    }

    private String escapeCharactersNvim(String s) {
        return escapeCharacters(s, List.of('*', '.', '[', ']', '\\', '^', '$', '?', '|', '+', '='));
    }

    @Override
    public void generateSyntaxHighlighter(Map<SyntaxElement, List<Symbol>> m) throws Exception {
        var syntaxFile = this.getClass().getClassLoader().getResourceAsStream("syntax.vim");
        var syntexContent = new String(syntaxFile.readAllBytes(), StandardCharsets.UTF_8);
        String multilineCommentStart;
        String multilineCommentEnd;
        if (toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).size() > 1 ) {
            multilineCommentStart = escapeCharactersNvim(toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).get(0));
            multilineCommentEnd = escapeCharactersNvim(toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).get(1));
        } else {
            multilineCommentStart = "";
            multilineCommentEnd = "";
        }

        var lspString = MessageFormat.format(syntexContent,
                name.toLowerCase(),
                /* KEYWORDS */ String.join(" ", toListOfString(m.get(SyntaxElement.KEYWORD))),
                /* OPERATOR */ String.join(" ", toListOfString(m.get(SyntaxElement.OPERATOR))),
                /* CONSTANT */ String.join(" ", toListOfString(m.get(SyntaxElement.CONSTANT))),
                /* LINECOMMENT */ String.join(" ", toListOfString(m.get(SyntaxElement.LINECOMMENT))),
                /* MULTILINECOMMENT START */String.join(" ", multilineCommentStart),
                /* MULTILINECOMMENT END */String.join(" ", multilineCommentEnd),
                /* STRING */ "/\".*\"/"
        );
        var syntaxPath = unzipFolder + "/syntax.vim";
        var syntaxFileWriter = new FileWriter(syntaxPath);
        syntaxFileWriter.write(lspString);
        syntaxFileWriter.close();
    }


}

==> scripts/template/VSCodeTemplateGenerator.java <==
package neverlang.lsp.clients.vscode;

import neverlang.lsp.clients.SyntaxElement;
import neverlang.lsp.clients.TemplateGenerator;
import neverlang.lsp.clients.UnzipFiles;
import neverlang.parser.symbols.Symbol;

import java.io.File;
import java.io.FileWriter;
import java.io.IOException;
import java.nio.charset.StandardCharsets;
import java.text.MessageFormat;
import java.util.*;
import java.util.stream.Collectors;
import java.util.stream.Stream;

public class VSCodeTemplateGenerator implements TemplateGenerator {

    public String langName;
    public String langExt;
    public String jarPath;
    public String unzipPath;
    public String zipName;

    public VSCodeTemplateGenerator() {
    }

    @Override
    public TemplateGenerator accept(String langName, String ext, String path, String unzipPath) {
        this.langName = langName;
        this.langExt = ext;
        this.jarPath = path;
        this.unzipPath = unzipPath + "/" + langName.toLowerCase() + "-vscode-client-0.0.1";
        this.zipName = "VsCodeTemplate.zip";
        createPathAndFolder();
        return this;
    }

    private void createPathAndFolder() {
        try {
            // zipName is in src/main/resources
            UnzipFiles.unzip(VSCodeTemplateGenerator.class.getClassLoader().getResourceAsStream(zipName), unzipPath);
            // Move the files from the unzipped folder to the parent folder
            UnzipFiles.moveFiles(unzipPath + "/" + zipName.substring(0, zipName.length() - 4), unzipPath);
        } catch (IOException e) {
            e.printStackTrace();
        }
    }

    public TemplateGenerator generateLSP() throws IOException {
        var extensionFile = this.getClass().getClassLoader().getResourceAsStream("extension.ts");
        var extensionContent = new String(extensionFile.readAllBytes(), StandardCharsets.UTF_8);

        var packageJsonFile = this.getClass().getClassLoader().getResourceAsStream("package.json");
        var packageJsonContent = new String(packageJsonFile.readAllBytes(), StandardCharsets.UTF_8);

        var extensionString = MessageFormat.format(extensionContent, langName, langExt, jarPath);
        var packageJsonString = MessageFormat.format(packageJsonContent, langName, langExt);

        // Create two file with the content of extensionString and packageJsonString
        var extensionPath = unzipPath + "/src/extension.ts";
        var packageJsonPath = unzipPath + "/package.json";
        var extensionFileWriter = new FileWriter(extensionPath);
        var packageJsonFileWriter = new FileWriter(packageJsonPath);
        extensionFileWriter.write(extensionString);
        packageJsonFileWriter.write(packageJsonString);
        extensionFileWriter.close();
        packageJsonFileWriter.close();

        // Run `npm install` in the unzipped folder
        var processBuilder = new ProcessBuilder("npm", "install");
        processBuilder.directory(new File(unzipPath));
        processBuilder.start();

        return this;
    }

    private List<String> moveAsteriskToEnd(List<String> l) {
        if (l.stream().noneMatch(e -> e.contains("*"))) {
            return l;
        }
        return Stream.concat(l.stream().map(s -> s.replace("*", "")), Stream.of("*")).toList();
    }

    private String escapeCharactersVscode(String s) {
        return escapeCharacters(s, List.of('*', '\\'));
    }

    @Override
    public void generateSyntaxHighlighter(Map<SyntaxElement, List<Symbol>> m) throws Exception {
        var syntaxFile = this.getClass().getClassLoader().getResourceAsStream("lang.tmLanguage.json");
        var syntexContent = new String(syntaxFile.readAllBytes(), StandardCharsets.UTF_8);


        List<String> comments = new ArrayList<>();
        var singleLine = this.getClass().getClassLoader().getResourceAsStream("singleLine.json");
        var singleLineContent = new String(singleLine.readAllBytes(), StandardCharsets.UTF_8);
        toListOfString(m.get(SyntaxElement.LINECOMMENT)).forEach(c -> comments.add(MessageFormat.format(singleLineContent, c, langName)));

        var multiLine = this.getClass().getClassLoader().getResourceAsStream("multiLine.json");
        var multiLineContent = new String(multiLine.readAllBytes(), StandardCharsets.UTF_8);
        var mlComments = toListOfString(m.get(SyntaxElement.LINECOMMENT));
        if (mlComments.size() % 2 == 0) {
            for (int i = 0; i < mlComments.size(); i += 2) {
                var start = escapeCharactersVscode(mlComments.get(i));
                var end = escapeCharactersVscode(mlComments.get(i + 1));
                comments.add(MessageFormat.format(multiLineContent, start, end, langName));
            }
        }


        var lspString = MessageFormat.format(syntexContent,
                langExt,
                langName,
                /* KEYWORDS */ String.join("|", new HashSet<>(toListOfString(m.get(SyntaxElement.KEYWORD)))),
                /* OPERATORS */ escapeCharactersVscode(String.join("", moveAsteriskToEnd(toListOfString(m.get(SyntaxElement.OPERATOR))))),
                /* CONSTANT */ String.join("|", toListOfString(m.get(SyntaxElement.CONSTANT))),
                /* COMMENTS */ String.join(",\n", comments)

//                /* LINECOMMENT */ toListOfString(m.get(SyntaxElement.LINECOMMENT)),
//
//                /* MULTILINECOMMENT START */ escapeCharactersVscode(toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).get(0)),
//                /* MULTILINECOMMENT END */ escapeCharactersVscode(toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).get(1))
        );
        // Create syntaxes folder if it doesn't exist
        var syntaxFolder = new File(unzipPath + "/syntaxes");
        if (!syntaxFolder.exists()) {
            syntaxFolder.mkdir();
        }
        var syntaxPath = unzipPath + "/syntaxes/" + langName + ".tmLanguage.json"; // .toLowerCase()
        var syntaxFileWriter = new FileWriter(syntaxPath);
        syntaxFileWriter.write(lspString);
        syntaxFileWriter.close();

        var bracketsFile = this.getClass().getClassLoader().getResourceAsStream("language-configuration.json");
        var bracketsContent = new String(bracketsFile.readAllBytes(), StandardCharsets.UTF_8);

        Set<String> brackets = new HashSet<>();
        var bracketsList = toListOfString(m.get(SyntaxElement.BRACKETS));
        if (bracketsList.size() % 2 == 0) {
            for (int i = 0; i < bracketsList.size(); i += 2) {
                var start = escapeCharactersVscode(bracketsList.get(i));
                var end = escapeCharactersVscode(bracketsList.get(i + 1));
                brackets.add("[\"%s\", \"%s\"]".formatted(start, end));
            }
        }

        var bracketsString = MessageFormat.format(bracketsContent,
                    String.join(", \n", brackets),
                    String.join(", \n", brackets)
                );

        var bracketsPath = unzipPath + "/language-configuration.json";
        var bracketsFileWriter = new FileWriter(bracketsPath);
        bracketsFileWriter.write(bracketsString);
        bracketsFileWriter.close();

    }
}


==> scripts/template/VimTemplateGenerator.java <==
package neverlang.lsp.clients.vim;

import neverlang.lsp.clients.SyntaxElement;
import neverlang.lsp.clients.TemplateGenerator;
import neverlang.parser.symbols.Symbol;

import java.io.File;
import java.io.FileWriter;
import java.io.IOException;
import java.nio.charset.StandardCharsets;
import java.text.MessageFormat;
import java.util.List;
import java.util.Map;
import java.util.stream.Stream;

public class VimTemplateGenerator implements TemplateGenerator {
    public String name;
    public String ext;
    public String jarPath;
    public String unzipPath;

    private String unzipFolder;

    public VimTemplateGenerator() {
    }

    @Override
    public TemplateGenerator accept(String name, String ext, String path, String unzipPath) {
        this.name = name;
        this.ext = ext;
        this.jarPath = path;
        this.unzipPath = unzipPath;
        createPathAndFolder();
        return this;
    }

    private void createPathAndFolder() {
        try {
            // Create a folder called VimClient
            var unzipFolder = this.unzipPath + "/" + name.toLowerCase() + "-vim-client-0.0.1";
            var unzipFolderCreate = new File(unzipFolder);
            if (!unzipFolderCreate.mkdir()) {
                throw new IOException("Failed to create folder");
            }
            this.unzipFolder = unzipFolder;
        } catch (IOException e) {
            e.printStackTrace();
        }
    }

    public TemplateGenerator generateLSP() throws IOException {
        var cocSettingsFile = this.getClass().getClassLoader().getResourceAsStream("coc-settings.json");
        var cocSettingsContent = new String(cocSettingsFile.readAllBytes(), StandardCharsets.UTF_8);
        var cocSettingsString = MessageFormat.format(cocSettingsContent, name, jarPath);

        var langFile = this.getClass().getClassLoader().getResourceAsStream("lang.vim");
        var langContent = new String(langFile.readAllBytes(), StandardCharsets.UTF_8);
        var langString = MessageFormat.format(langContent, ext, name);

        // Create two file with the content of lspString and langString
        var lspPath = unzipFolder + "/coc-settings.json";
        var langPath = unzipFolder + "/" + this.name + ".vim";
        var lspFileWriter = new FileWriter(lspPath);
        var langFileWriter = new FileWriter(langPath);
        lspFileWriter.write(cocSettingsString);
        langFileWriter.write(langString);
        lspFileWriter.close();
        langFileWriter.close();

        return this;
    }

    private String escapeCharactersVim(String s) {
        return escapeCharacters(s, List.of('*', '.', '[', ']', '\\', '^', '$', '?', '|', '+', '='));
    }

    @Override
    public void generateSyntaxHighlighter(Map<SyntaxElement, List<Symbol>> m) throws Exception {
        var syntaxFile = this.getClass().getClassLoader().getResourceAsStream("syntax.vim");
        var syntexContent = new String(syntaxFile.readAllBytes(), StandardCharsets.UTF_8);
        String multilineCommentStart;
        String multilineCommentEnd;
        if (toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).size() > 1 ) {
            multilineCommentStart = escapeCharactersVim(toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).get(0));
            multilineCommentEnd = escapeCharactersVim(toListOfString(m.get(SyntaxElement.MULTILINECOMMENT)).get(1));
        } else {
            multilineCommentStart = "";
            multilineCommentEnd = "";
        }
        var lspString = MessageFormat.format(syntexContent,
                name.toLowerCase(),
                /* KEYWORDS */ String.join(" ", toListOfString(m.get(SyntaxElement.KEYWORD))),
                /* OPERATOR */ String.join(" ", toListOfString(m.get(SyntaxElement.OPERATOR))),
                /* CONSTANT */ String.join(" ", toListOfString(m.get(SyntaxElement.CONSTANT))),
                /* LINECOMMENT */ String.join(" ", toListOfString(m.get(SyntaxElement.LINECOMMENT))),
                /* MULTILINECOMMENT START */String.join(" ", multilineCommentStart),
                /* MULTILINECOMMENT END */String.join(" ", multilineCommentEnd),
                /* STRING */ "/\".*\"/"
        );
        var syntaxPath = unzipFolder + "/syntax.vim";
        var syntaxFileWriter = new FileWriter(syntaxPath);
        syntaxFileWriter.write(lspString);
        syntaxFileWriter.close();
    }
}

==> scripts/template/countchar.py <==
import os

CWD = os.getcwd()


def countlines(s: str) -> int:
    return len(s.split("\n"))


def countchar(s: str) -> int:
    return len(s) - s.count(" ") - s.count("\n") - s.count("\t")


def handle_zip_folder(path: str):
    total_chars = 0
    total_lines = 0

    for root, _, files in os.walk(path):
        for file in files:
            with open(os.path.join(root, file), "r", encoding="utf-8") as f:
                data = f.read()
                total_chars += countchar(data)
                total_lines += countlines(data)

    return total_chars, total_lines


with open(CWD + "/NvimTemplateGenerator.java", "r") as f:
    data = f.read()
    print("-" * 50)
    print("NvimTemplateGenerator.java LoC: ", countlines(data))
    print("NvimTemplateGenerator.java NoC: ", countchar(data))
    print(
        "syntax highlighting LoC: ",
        countlines(open(CWD + "/lang.vim", "r").read())
        + countlines(open(CWD + "/syntax.vim", "r").read()),
    )
    print(
        "syntax highlighting NoC: ",
        countchar(open(CWD + "/lang.vim", "r").read())
        + countchar(open(CWD + "/syntax.vim", "r").read()),
    )
    print("Native LSP LoC: ", countlines(open(CWD + "/lsp.lua", "r").read()))
    print("Native LSP NoC: ", countchar(open(CWD + "/lsp.lua", "r").read()))


with open(CWD + "/VimTemplateGenerator.java", "r") as f:
    data = f.read()
    print("-" * 50)
    print("VimTemplateGenerator.java LoC: ", countlines(data))
    print("VimTemplateGenerator.java NoC: ", countchar(data))
    print(
        "syntax highlighting LoC: ",
        countlines(open(CWD + "/lang.vim", "r").read())
        + countlines(open(CWD + "/syntax.vim", "r").read()),
    )
    print(
        "syntax highlighting NoC: ",
        countchar(open(CWD + "/lang.vim", "r").read())
        + countchar(open(CWD + "/syntax.vim", "r").read()),
    )
    print("coc LoC: ", countlines(open(CWD + "/coc.json", "r").read()))
    print("coc NoC: ", countchar(open(CWD + "/coc.json", "r").read()))


with open(CWD + "/VSCodeTemplateGenerator.java", "r") as f:
    data = f.read()
    print("-" * 50)
    print("VSCodeTemplateGenerator.java LoC: ", countlines(data))
    print("VSCodeTemplateGenerator.java NoC: ", countchar(data))
    print("Files contained in the zip file: ", "62.846", "KiB")
    # Open the zip folder and analyze recursively all the files
    total_chars, total_lines = handle_zip_folder(CWD + "/zip")
    print("Files contained in the zip file LoC: ", total_lines)
    print("Files contained in the zip file NoC: ", total_chars) 

    print(
        "syntax highlighting LoC: ",
        countlines(open(CWD + "/language-configuration.json", "r").read())
        + countlines(open(CWD + "/lang.tmLanguage.json", "r").read())
        + countlines(open(CWD + "/multiLine.json", "r").read())
        + countlines(open(CWD + "/singleLine.json", "r").read()),
    )
    print(
        "syntax highlighting NoC: ",
        countchar(open(CWD + "/language-configuration.json", "r").read())
        + countchar(open(CWD + "/lang.tmLanguage.json", "r").read())
        + countchar(open(CWD + "/multiLine.json", "r").read())
        + countchar(open(CWD + "/singleLine.json", "r").read()),
    )
    print(
        "LSP LoC: ",
        countlines(open(CWD + "/extension.ts", "r").read())
        + countlines(open(CWD + "/package.json", "r").read()),
    )
    print(
        "LSP NoC: ",
        countchar(open(CWD + "/extension.ts", "r").read())
        + countchar(open(CWD + "/package.json", "r").read()),
    )


==> scripts/template/extension.ts <==
// The module 'vscode' contains the VS Code extensibility API
// Import the module and reference it with the alias vscode in your code below
import * as vscode from "vscode";
import * as net from "net";
import '{'
  LanguageClient,
  LanguageClientOptions,
  StreamInfo,
  ServerOptions,
'}' from "vscode-languageclient/node";
import '{' workspace '}' from "vscode";

const '{' spawn '}' = require("child_process");
let client: LanguageClient;
let outputChannelName = "{0}-server";
let outputChannel = vscode.window.createOutputChannel(outputChannelName);

// This method is called when your extension is activated
// Your extension is activated the very first time the command is executed
export function activate() '{'
  // Use the console to output diagnostic information (console.log) and errors (console.error)
  // This line of code will only be executed once when your extension is activated

  console.log(
    "Congratulations, your extension \"{0}-vscode-client\" is now active!!"
  );

  client = new LanguageClient(
    "{0}-client",
    outputChannelName,
    getServerOptions(),
    getClientOptions()
  );

  client.start();
  vscode.window.showInformationMessage(
    "Language server for {0} started successfully"
  );
'}'

function getServerOptions() '{'
  const DIR = __dirname; // + "/../shadow.jar"

  const serverCommand = "java";
  const serverArgs = [
    "-jar",
    "{2}/{0}-client.jar",
  ];
  const serverOptions = '{'
    command: serverCommand,
    args: serverArgs,
  '}';
  return serverOptions;
'}'

function getClientOptions(): LanguageClientOptions '{'
  return '{'
    outputChannel,
    synchronize: '{'
      fileEvents: [workspace.createFileSystemWatcher("**/*.{1}")],
    '}',
    documentSelector: ['{' scheme: "file", language: "{0}" '}'],
  '}';
'}'

// this method is called when your extension is deactivated
export function deactivate() '{'
  client?.stop();
'}'


==> scripts/template/zip/src/test/runTest.ts <==
import * as path from 'path';

import { runTests } from '@vscode/test-electron';

async function main() {
	try {
		// The folder containing the Extension Manifest package.json
		// Passed to `--extensionDevelopmentPath`
		const extensionDevelopmentPath = path.resolve(__dirname, '../../');

		// The path to test runner
		// Passed to --extensionTestsPath
		const extensionTestsPath = path.resolve(__dirname, './suite/index');

		// Download VS Code, unzip it and run the integration test
		await runTests({ extensionDevelopmentPath, extensionTestsPath });
	} catch (err) {
		console.error('Failed to run tests');
		process.exit(1);
	}
}

main();


==> scripts/template/zip/src/test/suite/extension.test.ts <==
import * as assert from 'assert';

// You can import and use all API from the 'vscode' module
// as well as import your extension to test it
import * as vscode from 'vscode';
// import * as myExtension from '../../extension';

suite('Extension Test Suite', () => {
	vscode.window.showInformationMessage('Start all tests.');

	test('Sample test', () => {
		assert.strictEqual(-1, [1, 2, 3].indexOf(5));
		assert.strictEqual(-1, [1, 2, 3].indexOf(0));
	});
});


==> scripts/template/zip/src/test/suite/index.ts <==
import * as path from 'path';
import * as Mocha from 'mocha';
import * as glob from 'glob';

export function run(): Promise<void> {
	// Create the mocha test
	const mocha = new Mocha({
		ui: 'tdd',
		color: true
	});

	const testsRoot = path.resolve(__dirname, '..');

	return new Promise((c, e) => {
		glob('**/**.test.js', { cwd: testsRoot }, (err, files) => {
			if (err) {
				return e(err);
			}

			// Add files to the test suite
			files.forEach(f => mocha.addFile(path.resolve(testsRoot, f)));

			try {
				// Run the mocha test
				mocha.run(failures => {
					if (failures > 0) {
						e(new Error(`${failures} tests failed.`));
					} else {
						c();
					}
				});
			} catch (err) {
				console.error(err);
				e(err);
			}
		});
	});
}


==> scripts/typelang/countchar.py <==
class Context:
    def __init__(self, name, typelang, java):
        self.name = name
        self.typelang = typelang
        self.java = java

def countline(s: str) -> int:
    return s.count('\n')

def countchar(s: str) -> int:
    return len(s) - s.count(' ') - s.count('\n') - s.count('\t')

def pretty_print(l: list[tuple[str, str, str]]) -> str:
    chars: str = ""
    chars_tot_typelang: int = 0
    chars_tot_java: int = 0

    lines: str = ""
    lines_tot_typelang: int = 0
    lines_tot_java: int = 0

    mean_perc_loc_reduction: float = 0
    mean_perc_chars_reduction: float = 0

    for context in l:
        char_typelang = countchar(context.typelang)
        char_java = countchar(context.java)
        line_typelang = countline(context.typelang) - 1
        line_java = countline(context.java) - 1

        chars += context.name + " & " + str(char_typelang) + " & " + str(char_java) + " \\\\ \n"
        lines += context.name + " & " + str(line_typelang) + " & " + str(line_java) + " \\\\ \n"

        chars_tot_typelang += char_typelang
        chars_tot_java += char_java
        lines_tot_typelang += line_typelang
        lines_tot_java += line_java

        mean_perc_loc_reduction += (line_java - line_typelang) / line_java
        mean_perc_chars_reduction += (char_java - char_typelang) / char_java


    print("------ Count of characters ------")
    print(chars)

    print("------ Count of lines ------")
    print(lines)

    print("------ Total count of characters ------")
    print("Typelang: " + str(chars_tot_typelang))
    print("Java: " + str(chars_tot_java))
    print()

    print("------ Total count of lines ------")
    print("Typelang: " + str(lines_tot_typelang))
    print("Java: " + str(lines_tot_java))
    print()

    # Percentage of reduction using typelang over java (round(typelang_value / (100 - perc_reduction) * 100))
    print("------ Percentage of reduction using typelang over java ------")
    print("Chars: " + str((chars_tot_java - chars_tot_typelang) / chars_tot_java * 100) + "%")
    print("Lines: " + str((lines_tot_java - lines_tot_typelang) / lines_tot_java * 100) + "%")
    print()

    # Mean of reduction using typelang over java
    print("------ Mean of reduction using typelang over java ------")
    print("Chars: " + str(mean_perc_chars_reduction / len(l) * 100) + "%")
    print("Lines: " + str(mean_perc_loc_reduction / len(l) * 100) + "%")


stmt_typelang = """
            try {
                eval $6
                define $6 $5
            }
tryEval $8
            eval $9
            tryEval $11
"""
stmt_java = """
    ASTNode $n = $ctx.node();
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    try {
      $ctx.eval($ctx.nt(6));
      var type0 = $ctx.nt(6)
          .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
              $ctx.attr(6, "type"));
      new simplelang.symboltable.SymbolTableEntryFactory()
          .withCompilationHelper(helper)
          .withCompilationUnit(unit)
          .withToken($ctx.nt(5).getValue($ctx.attr(5, "token")))
          .withEntryType(type0)
          .withEntryKind(EntryKind.DEFINE)
          .bind();
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
    ASTNode $n = $ctx.node();
    try {
      $ctx.eval($ctx.nt(8));
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
    $ctx.eval($ctx.nt(9));
    ASTNode $n = $ctx.node();
    try {
      $ctx.eval($ctx.nt(11));
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
"""

ifstmt_typelang = """
try {
                eval $1
                check $0.token : $0.type is controvariant $1.type
            }
            tryEval $2
            tryEval $3
"""
ifstmt_java = """
ASTNode $n = $ctx.node();
    try {
      $ctx.eval($ctx.nt(1));
      if (!$ctx.nt(0)
          .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
              $ctx.attr(0, "type"))
          .isAssignableFrom(
              $ctx.nt(1)
                  .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                      $ctx.attr(1, "type")),
              Variance.CONTROVARIANT)) {
        throw new neverlang.core.typesystem.TypeMismatchException(
            $ctx.nt(1)
                .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                    $ctx.attr(1, "type")),
            $ctx.nt(0)
                .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                    $ctx.attr(0, "type")),
            $ctx.nt(0).getValue($ctx.attr(0, "token")));
      }

    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
    try {
      $ctx.eval($ctx.nt(2));
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
    try {
      $ctx.eval($ctx.nt(3));
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
  }
"""

assignstmt_typelang = """
try {
                infer identifier $1.token with [$2.type] => $1.type
                check $1.token : $1.type is invariant $2.type
                use $1.token as $1.type
            } on InferenceException {
                define $2 $1
            }
"""
assignstmt_java = """
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(0));
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    try {
      Token token0 = $ctx.nt(1).getValue($ctx.attr(1, "token"));
      var signature0 = new neverlang.core.lsp.defaults.signatures.IdentifierSignature(
          new neverlang.core.typesystem.defaults.DefaultSymbolTableEntry[] {
            $ctx.nt(2)
                .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                    $ctx.attr(2, "type"))
          });
      var entryType0 = unit.typeInference(token0, signature0);
      new simplelang.symboltable.SymbolTableEntryFactory()
          .withCompilationUnit(unit)
          .withCompilationHelper(helper)
          .withEntryType(entryType0)
          .withEntryKind(EntryKind.USE)
          .withToken(token0)
          .bind();
      $ctx.nt(1)
          .setValue(
              $ctx.attr(1, "type"), (neverlang.core.typesystem.defaults.DefaultSymbolTableEntry)
                  (signature0.typeResolution(entryType0)));
      if (!$ctx.nt(1)
          .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
              $ctx.attr(1, "type"))
          .isAssignableFrom(
              $ctx.nt(2)
                  .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                      $ctx.attr(2, "type")),
              Variance.INVARIANT)) {
        throw new neverlang.core.typesystem.TypeMismatchException(
            $ctx.nt(2)
                .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                    $ctx.attr(2, "type")),
            $ctx.nt(1)
                .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                    $ctx.attr(1, "type")),
            $ctx.nt(1).getValue($ctx.attr(1, "token")));
      }

      var type0 = $ctx.nt(1)
          .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
              $ctx.attr(1, "type"));
      new simplelang.symboltable.SymbolTableEntryFactory()
          .withCompilationHelper(helper)
          .withCompilationUnit(unit)
          .withToken($ctx.nt(1).getValue($ctx.attr(1, "token")))
          .withEntryType(type0)
          .withEntryKind(EntryKind.USE)
          .bind();
    } catch (InferenceException e) {
      var type1 = $ctx.nt(2)
          .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
              $ctx.attr(2, "type"));
      new simplelang.symboltable.SymbolTableEntryFactory()
          .withCompilationHelper(helper)
          .withCompilationUnit(unit)
          .withToken($ctx.nt(1).getValue($ctx.attr(1, "token")))
          .withEntryType(type1)
          .withEntryKind(EntryKind.DEFINE)
          .bind();
    }
"""

fundecl_typelang = """
try {
                eval $1
                define scope function $1 from #3 to #4 [
                    run $2 $3 priority function
                ]
            }
define unresolved $5 position $5.pos
define unresolved $8 position $8.pos
"""
fundecl_java = """
ASTNode $n = $ctx.node();
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    try {
      $ctx.eval($ctx.nt(1));
      var type0 = new neverlang.core.lsp.defaults.types.TypeFunction();
      neverlang.core.typesystem.defaults.DefaultSymbolTableEntry scope0 =
          new simplelang.symboltable.SymbolTableEntryFactory()
              .withCompilationHelper(helper)
              .withCompilationUnit(unit)
              .withToken($ctx.nt(1).getValue($ctx.attr(1, "token")))
              .withEntryType(type0)
              .withFoldingRange(Range.foldingRangeFrom($n, 3, 4))
              .withEntryKind(EntryKind.DEFINE)
              .bindScopeOrReuse();
      helper
          .getTaskBuilder()
          .withContext($ctx)
          .insideScope(scope0)
          .withPriority(Priority.retrive(
              $ctx.getLang(), neverlang.core.lsp.defaults.priorities.Function.class))
          .withAstNodes($ctx.nt(2), $ctx.nt(3))
          .createAndRegisterTask();

    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
    ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(4));
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    var type0 = new neverlang.core.lsp.defaults.types.TypeUnresolved();
    new simplelang.symboltable.SymbolTableEntryFactory()
        .withCompilationHelper(helper)
        .withCompilationUnit(unit)
        .withToken($ctx.nt(5).getValue($ctx.attr(5, "token")))
        .withEntryType(type0)
        .withPosition($ctx.nt(5).getValue($ctx.attr(5, "pos")))
        .withEntryKind(EntryKind.DEFINE)
        .bind();
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(7));
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    var type0 = new neverlang.core.lsp.defaults.types.TypeUnresolved();
    new simplelang.symboltable.SymbolTableEntryFactory()
        .withCompilationHelper(helper)
        .withCompilationUnit(unit)
        .withToken($ctx.nt(8).getValue($ctx.attr(8, "token")))
        .withEntryType(type0)
        .withPosition($ctx.nt(8).getValue($ctx.attr(8, "pos")))
        .withEntryKind(EntryKind.DEFINE)
        .bind();
"""

funcall_typelang = """
eval $1
            infer function $1 with $2 => $0
            eval $1
            infer identifier $1 => $0
            $3.type = $n.ntchild(0).streamSymbolList("CommaSeparatedExpressionList", "Expression")
                .map(e -> e.<SymbolTableEntry>getValue("type"))
                .toArray(SymbolTableEntry[]::new);
"""
funcall_java = """
ASTNode $n = $ctx.node();
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    $ctx.eval($ctx.nt(1));
    Token token0 = $ctx.nt(1).getValue($ctx.attr(1, "token"));
    var signature0 = new neverlang.core.lsp.defaults.signatures.FunctionSignature($ctx.nt(2)
        .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry[]>getValue(
            $ctx.attr(2, "type")));
    var entryType0 = unit.typeInference(token0, signature0);
    new simplelang.symboltable.SymbolTableEntryFactory()
        .withCompilationUnit(unit)
        .withCompilationHelper(helper)
        .withEntryType(entryType0)
        .withEntryKind(EntryKind.USE)
        .withToken(token0)
        .bind();
    $ctx.nt(0)
        .setValue($ctx.attr(0, "type"), (neverlang.core.typesystem.defaults.DefaultSymbolTableEntry)
            (signature0.typeResolution(entryType0)));
        ASTNode $n = $ctx.node();
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    $ctx.eval($ctx.nt(1));
    Token token0 = $ctx.nt(1).getValue($ctx.attr(1, "token"));
    var signature0 = new neverlang.core.lsp.defaults.signatures.IdentifierSignature();
    var entryType0 = unit.typeInference(token0, signature0);
    new simplelang.symboltable.SymbolTableEntryFactory()
        .withCompilationUnit(unit)
        .withCompilationHelper(helper)
        .withEntryType(entryType0)
        .withEntryKind(EntryKind.USE)
        .withToken(token0)
        .bind();
    $ctx.nt(0)
        .setValue($ctx.attr(0, "type"), (neverlang.core.typesystem.defaults.DefaultSymbolTableEntry)
            (signature0.typeResolution(entryType0)));
        ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(3));
    $ctx.nt(3).setValue($ctx.attr(3, "type"), (java.lang.Object) ($n.ntchild(0)
        .streamSymbolList("CommaSeparatedExpressionList", "Expression")
        .map(e -> e.<SymbolTableEntry>getValue("type"))
        .toArray(SymbolTableEntry[]::new)));
"""

arithexpr_typelang = """
$CBO[0].token = Token.fromNTASTNode($n, 0);
$2.type = $3.type;
infer function $6 with [$5 $7] => $4
"""
arithexpr_java = """
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(2));
    $ctx.nt(2).setValue($ctx.attr(2, "type"), (java.lang.Object)
        ($ctx.nt(3).getValue($ctx.attr(3, "type"))));
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(4));
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    Token token0 = $ctx.nt(6).getValue($ctx.attr(6, "token"));
    var signature0 = new neverlang.core.lsp.defaults.signatures.FunctionSignature(
        new neverlang.core.typesystem.defaults.DefaultSymbolTableEntry[] {
          $ctx.nt(5)
              .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                  $ctx.attr(5, "type")),
          $ctx.nt(7)
              .<neverlang.core.typesystem.defaults.DefaultSymbolTableEntry>getValue(
                  $ctx.attr(7, "type"))
        });
    var entryType0 = unit.typeInference(token0, signature0);
    new simplelang.symboltable.SymbolTableEntryFactory()
        .withCompilationUnit(unit)
        .withCompilationHelper(helper)
        .withEntryType(entryType0)
        .withEntryKind(EntryKind.USE)
        .withToken(token0)
        .bind();
    $ctx.nt(4)
        .setValue($ctx.attr(4, "type"), (neverlang.core.typesystem.defaults.DefaultSymbolTableEntry)
            (signature0.typeResolution(entryType0)));
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(8));
    $ctx.nt(8).setValue($ctx.attr(8, "token"), (java.lang.Object) (Token.fromNTASTNode($n, 0)));
"""

booleantype_typelang = """
infer boolean $0.token
infer boolean $1.token
"""
booleantype_java = """
ASTNode $n = $ctx.node();
    $ctx.nt(0).setValue($ctx.attr(0, "type"), (java.lang.Object) ($ctx.root()
        .<CompilationUnit>getValue("$CompilationUnit")
        .typeInference(Token.of("boolean"), new IdentifierSignature())));
    ASTNode $n = $ctx.node();
    $ctx.nt(1).setValue($ctx.attr(1, "type"), (java.lang.Object) ($ctx.root()
        .<CompilationUnit>getValue("$CompilationUnit")
        .typeInference(Token.of("boolean"), new IdentifierSignature())));
"""

integertype_typelang = """
infer int $0.token
"""
integertype_java = """
ASTNode $n = $ctx.node();
    $ctx.nt(0).setValue($ctx.attr(0, "type"), (java.lang.Object) ($ctx.root()
                                                                  .<CompilationUnit>getValue("$CompilationUnit")
                                                                  .typeInference(Token.of("int"), new IdentifierSignature())));
"""

stringtype_typelang = """
infer string $0.token
"""
stringtype_java = """
ASTNode $n = $ctx.node();
    $ctx.nt(0).setValue($ctx.attr(0, "type"), (java.lang.Object) ($ctx.root()
                                                                  .<CompilationUnit>getValue("$CompilationUnit")
                                                                  .typeInference(Token.of("string"), new IdentifierSignature())));
"""

nlgmodule_typelang = """
try {
                eval $4
                define scope module $4 from #0 to #1 [
                     run $5 priority module
                ]
            }
try {
                current scope SYNTAX [
                    run $7 $8 priority syntax
                ]
            }
            try {
                current scope ROLE [
                    run $9 priority role
                ]
            }
"""

nlgmodule_java = """
ASTNode $n = $ctx.node();
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    try {
      $ctx.eval($ctx.nt(4));
      var type0 = new neverlang.core.lsp.defaults.types.TypeModule();
      neverlang.core.typesystem.defaults.DefaultSymbolTableEntry scope0 =
          new neverlang.core.typesystem.defaults.DefaultSymbolTableEntryFactory()
              .withCompilationHelper(helper)
              .withCompilationUnit(unit)
              .withToken($ctx.nt(4).getValue($ctx.attr(4, "token")))
              .withEntryType(type0)
              .withFoldingRange(Range.foldingRangeFrom($n, 0, 1))
              .withEntryKind(EntryKind.DEFINE)
              .bindScopeOrReuse();
      helper
          .getTaskBuilder()
          .withContext($ctx)
          .insideScope(scope0)
          .withPriority(
              Priority.retrive($ctx.getLang(), neverlang.core.lsp.defaults.priorities.Module.class))
          .withAstNodes($ctx.nt(5))
          .createAndRegisterTask();

    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
    ASTNode $n = $ctx.node();
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    try {

      helper
          .getTaskBuilder()
          .withContext($ctx)
          .withId("SYNTAX")
          .withPriority(Priority.retrive(
              $ctx.getLang(), neverlang.compiler.lsp.typesystem.priorities.Syntax.class))
          .withAstNodes($ctx.nt(7), $ctx.nt(8))
          .createAndRegisterTask();
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
    try {

      helper
          .getTaskBuilder()
          .withContext($ctx)
          .withId("ROLE")
          .withPriority(Priority.retrive(
              $ctx.getLang(), neverlang.compiler.lsp.typesystem.priorities.Role.class))
          .withAstNodes($ctx.nt(9))
          .createAndRegisterTask();
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
"""

nlgrole_typelang = """
eval $1
	        define scope role $1 from #3 to #4 [
	            run $3 priority role
	        ]
"""
nlgrole_java = """
ASTNode $n = $ctx.node();
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    $ctx.eval($ctx.nt(1));
    var type0 = new neverlang.core.lsp.defaults.types.TypeRole();
    neverlang.core.typesystem.defaults.DefaultSymbolTableEntry scope0 =
        new neverlang.core.typesystem.defaults.DefaultSymbolTableEntryFactory()
            .withCompilationHelper(helper)
            .withCompilationUnit(unit)
            .withToken($ctx.nt(1).getValue($ctx.attr(1, "token")))
            .withEntryType(type0)
            .withFoldingRange(Range.foldingRangeFrom($n, 3, 4))
            .withEntryKind(EntryKind.DEFINE)
            .bindScopeOrReuse();
    helper
        .getTaskBuilder()
        .withContext($ctx)
        .insideScope(scope0)
        .withPriority(Priority.retrive(
            $ctx.getLang(), neverlang.compiler.lsp.typesystem.priorities.Role.class))
        .withAstNodes($ctx.nt(3))
        .createAndRegisterTask();
"""

nlgnonterminal_typelang = """
define nonterminal $3
"""
nlgnonterminal_java = """
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(2));
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    var type0 = new neverlang.core.lsp.defaults.types.TypeNonTerminal();
    new neverlang.core.typesystem.defaults.DefaultSymbolTableEntryFactory()
        .withCompilationHelper(helper)
        .withCompilationUnit(unit)
        .withToken($ctx.nt(3).getValue($ctx.attr(3, "token")))
        .withEntryType(type0)
        .withEntryKind(EntryKind.DEFINE)
        .bind();
"""

nlgterminal_typelang = """
define terminal $1
"""

nlgterminal_java = """
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(0));
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    var type0 = new neverlang.core.lsp.defaults.types.TypeTerminal();
    new neverlang.core.typesystem.defaults.DefaultSymbolTableEntryFactory()
        .withCompilationHelper(helper)
        .withCompilationUnit(unit)
        .withToken($ctx.nt(1).getValue($ctx.attr(1, "token")))
        .withEntryType(type0)
        .withEntryKind(EntryKind.DEFINE)
        .bind();
"""

nlgactlabels_typelang = """
try {
                infer label $1
            }
"""
nlgactlabels_java = """
ASTNode $n = $ctx.node();
    $ctx.evalChildren($ctx.nt(0));
    var helper = $ctx.root().<CompilationHelper>getValue("$CompilationHelper");
    var unit = $ctx.root().<CompilationUnit>getValue("$CompilationUnit");
    try {
      Token token0 = $ctx.nt(1).getValue($ctx.attr(1, "token"));
      var signature0 = new neverlang.core.lsp.defaults.signatures.LabelSignature();
      var entryType0 = unit.typeInference(token0, signature0);
      new neverlang.core.typesystem.defaults.DefaultSymbolTableEntryFactory()
          .withCompilationUnit(unit)
          .withCompilationHelper(helper)
          .withEntryType(entryType0)
          .withEntryKind(EntryKind.USE)
          .withToken(token0)
          .bind();
    } catch (neverlang.core.typesystem.NeverlangTypesystemException e) {
      e.submit($ctx.root().<CompilationHelper>getValue("$CompilationHelper"));
    }
"""

l: list[tuple[str, str, str]] = [
  Context("Stmt", stmt_typelang, stmt_java),
  Context("IfStmt", ifstmt_typelang, ifstmt_java),
  Context("AssignStmt", assignstmt_typelang, assignstmt_java),
  Context("FunDecl", fundecl_typelang, fundecl_java),
  Context("FunCall", funcall_typelang, funcall_java),
  Context("ArithExpr", arithexpr_typelang, arithexpr_java),
  Context("BoolType", booleantype_typelang, booleantype_java),
  Context("IntType", integertype_typelang, integertype_java),
  Context("StrType", stringtype_typelang, stringtype_java),
  Context("NlgModule", nlgmodule_typelang, nlgmodule_java),
  Context("NlgRole", nlgrole_typelang, nlgrole_java),
  Context("NlgNonTerminal", nlgnonterminal_typelang, nlgnonterminal_java),
  Context("NlgTerminal", nlgterminal_typelang, nlgterminal_java),
  Context("NlgActLabels", nlgactlabels_typelang, nlgactlabels_java)
]

pretty_print(l)

